Avoiding short progressions in Euclidean Ramsey theory

We provide a general framework to construct colorings avoiding short monochromatic arithmetic progressions in Euclidean Ramsey theory. Specifically, if $\ell_m$ denotes $m$ collinear points with consecutive points of distance one apart, we say that $\mathbb{E}^n \not \to (\ell_r,\ell_s)$ if there is a red/blue coloring of $n$-dimensional Euclidean space that avoids red congruent copies of $\ell_r$ and blue congruent copies of $\ell_s$. We show that $\mathbb{E}^n \not \to (\ell_3, \ell_{20})$, improving the best-known result $\mathbb{E}^n \not \to (\ell_3, \ell_{1177})$ by F\"uhrer and T\'oth, and also establish $\mathbb{E}^n \not \to (\ell_4, \ell_{14})$ and $\mathbb{E}^n \not \to (\ell_5, \ell_{8})$ in the spirit of the classical result $\mathbb{E}^n \not \to (\ell_6, \ell_{6})$ due to Erd\H{o}s et. al. We also show a number of similar $3$-coloring results, as well as $\mathbb{E}^n \not \to (\ell_3, \alpha\ell_{6889})$, where $\alpha$ is an arbitrary positive real number. This final result answers a question of F\"uhrer and T\'oth in the positive.

==> anc/code1.cpp <==
#include<cstdio>
#include<algorithm>
#include<cmath>

using namespace std;

// These variable names can be understood by reading the 'Taking inputs' 
// section below. For convenience we explain here as well.
// - The array a is the set S from the paper.
// - The array a' is the set S'={0,1,...,p-1}\S from the paper.
// - p is the base, named equivelently.
// - k is the size of S
// - d is named equivalently to its use in the paper.
// - N is the length of the long progression to test.
int a[1000],aa[1000],p,k,kk,d,N;
bool val[1000];
// This function applies Corollary 3.5 to check if the current coloring avoids 
// red parallelograms in P_gamma.
bool check_red_parallelogram(int g)
{
	int i,j,l,r,A;
	for (i=1;i<=k;i++)
	  for (j=1;j<=k;j++)
	    for (l=1;l<=k;l++)
	      for (r=1;r<=k;r++)
	      {
	      	A=(a[i]+a[j]-a[l]-a[r]+2*p)%p;
	        if (((g*d-1)%p==A)||((g*d)%p==A)||((g*d+1)%p==A)) return 0;
		  }
	return 1;
}


// This function applies Proposition 2.4 to check if the current coloring 
// avoids a long blue progression.
// Test the quadratic polynomial dx^2+(b/m)x+c.
bool checkblue (int m,int b,int c,int N)
{
	int i,j,l0,l1,r0,r1,x;
	l0=N+1;l1=N+1;r0=-1;r1=-1;

	// Find the max and min elements in K_0:
	for (i=0;i<=N;i++)
	{
		x=((d*i*i*m+b*i+c)/m)%p;
		for (j=1;j<=k;j++)
		{
			if (x==a[j]) 
			{
				l0=min(l0,i);
				r0=max(r0,i);
			}
		}
	}

	// If K_0 is empty, return false:
	if (r0==-1) return 0;

	// Find the max and min elements in K_1:
	for (i=0;i<=N;i++)
	{
        if (i==0&&c==0) x=p-1;
		else x=((d*i*i*m+b*i+c-1)/m+p)%p;
		for (j=1;j<=k;j++)
		{
			if (x==a[j]) 
			{
				l1=min(l1,i);
				r1=max(r1,i);
			}
		}
	}

	// If K_1 is empty, return false:
	if (r1==-1) return 0;

	// Check the "smallest element in K_i is less or equal to the largest 
	// element in K_{1-i}" condition. If it holds, we can return true:
    if (l0<=r1&&l1<=r0) return 1;

    // Otherwise, return false:
	return 0;
}

//// This function applies Proposition 2.4 to check if the current coloring 
// avoids a long red progression.
bool checkred (int m,int b,int c,int N)
{
	int i,j,l0,l1,r0,r1,x;
	l0=N+1;l1=N+1;r0=-1;r1=-1;

	// Find the max and min elements in K_0:
	for (i=0;i<=N;i++)
	{
		x=((d*i*i*m+b*i+c)/m)%p;
		for (j=1;j<=kk;j++)
		{
			if (x==aa[j]) 
			{
				l0=min(l0,i);
				r0=max(r0,i);
			}
		}
	}

	// If K_0 is empty, return false:
	if (r0==-1) return 0;

	// Find the max and min elements in K_1:
	for (i=0;i<=N;i++)
	{
        if (i==0&&c==0) x=p-1;
		else x=((d*i*i*m+b*i+c-1)/m+p)%p;
		for (j=1;j<=kk;j++)
		{
			if (x==aa[j]) 
			{
				l1=min(l1,i);
				r1=max(r1,i);
			}
		}
	}

	// If K_1 is empty, return false:
	if (r1==-1) return 0;

	// Check the "smallest element in K_i is less or equal to the largest 
	// element in K_{1-i}" condition. If it holds, we can return true:
    if (l0<=r1&&l1<=r0) return 1;

    // Otherwise, return false:
	return 0;
}


int main()
{
	// ----------- Taking inputs ----------- 

	int i,g;
	char ch;

	printf("Enter 'L' for line, enter 'P' for parallelogram\n");
	scanf("%c",&ch);
	if (ch=='L')
	{
		printf("Enter one of 3,4,5\n");
		scanf("%d",&g);
	}
	else
	{
		printf("Enter a positive integer gamma\n");
		scanf("%d",&g);
	}
	printf("Enter p\n");
	scanf("%d",&p);
	printf("Enter d\n");
	scanf("%d",&d);
	printf("Enter the size of S, a subset of {0,1,...,p-1}\n");
	scanf("%d",&k);
	printf("Enter S, a subset of {0,1,...,p-1} (no comma, using a space between two elements)\n");
	for (i=1;i<=k;i++) scanf("%d",&a[i]);
	printf("Enter the length of the blue progression\n");
	scanf("%d",&N);
	N--;

	// ----------- End of inputs ----------- 
	bool flag=1;
    // Run the check for the large progression in blue:
	for (int m=1;m<=2*N+1;m++)
	{
	  for (int b=0;b<=m*p;b++)
	  {
	    for (int c=0;c<=m*p;c++)
	    {
	      if (!checkblue(m,b,c,N))
	      {
	    	flag=0;
	    	break;
		  }
		if (flag==0) break;
        }
     	if (flag==0) break;
      }
      if (flag==0) break;
    }
    // Run the check for the small configuration in red:
    if (ch=='P'&&flag) flag=check_red_parallelogram(g);
    if (ch=='L'&&flag)
    {
    	//compute the complement of S
    	for (int i=0;i<=p-1;i++) val[i]=1;
    	for (int j=1;j<=k;j++) val[a[j]]=0;
    	kk=0;
    	for (int i=0;i<=p-1;i++)
    	{
    		if (val[i])
    		{
    			kk++;
    			aa[kk]=i;
			}
		}
		//run the same algorithm as above for the complement of S
    	for (int m=1;m<=2*g-1;m++)
	    {
	       for (int b=0;b<=m*p;b++)
	       {
	         for (int c=0;c<=m*p;c++)
	         {
	            if (!checkred(m,b,c,g-1))
	            {
	    	       flag=0;
	    	       break;
		        }
		        if (flag==0) break;
             }
     	     if (flag==0) break;
            }
        if (flag==0) break;
        }
	}

    // Print the results:
    if (ch=='L')
    {
    	if (flag) 
    	{
    		printf("The given coloring shows that E^n does not imply (l_%d, l_%d)\n", g, N+1);
    	}
    	else
    	{
    	    printf("The given coloring is not sufficient to show that E^n does not imply (l_%d, l_%d)\n", g, N+1);
		}
	}
    else
    {
    	if (flag) 
    	{
    		printf("The given coloring shows that E^n does not imply (P_%d, l_%d)\n", g, N+1);
    	}
    	else
    	{
    	    printf("The given coloring is not sufficient to show that E^n does not imply (P_%d, l_%d)\n", g, N+1);
		}  	
	}
}


==> anc/code2.cpp <==
#include<cstdio>
#include<algorithm>
#include<cmath>

using namespace std;

// These variable names can be understood by reading the 'Taking inputs' 
// section below. For convenience we explain here as well.
// - The array aa is the set S from the paper, and a is the set T.
// - p is the base, named equivelently.
// - kk is the size of S, k is the size of T.
// - d is named equivalently to its use in the paper.
// - N is the length of the long progression to test, denoted m in the paper.
int a[1000],aa[1000],p,k,kk,d,N;

// This function applies Corollary 2.2 to check if the current coloring avoids 
// red l3.
bool check_red_l3()
{
	int i,j,l,A;
	for (i=1;i<=kk;i++)
	  for (j=1;j<=kk;j++)
	    for (l=1;l<=kk;l++)
	      {
	      	A=(aa[i]+aa[l]-2*aa[j]+2*p)%p;
	        if (((2*d-1)%p==A)||((2*d)%p==A)||((2*d+1)%p==A)) return 0;
		  }
	return 1;
}

// This function applies Corollary 2.2 to check if the current coloring avoids 
// green l3. Note: this function is nearly identical the previous one, using 
// a[] in place of aa[].
bool check_green_l3()
{
	int i,j,l,A;
	for (i=1;i<=k;i++)
	  for (j=1;j<=k;j++)
	    for (l=1;l<=k;l++)
	      {
	      	A=(a[i]+a[l]-2*a[j]+2*p)%p;
	        if (((2*d-1)%p==A)||((2*d)%p==A)||((2*d+1)%p==A)) return 0;
		  }
	return 1;
}

// This function applies Corollary 2.2 to check if the current coloring avoids 
// green l4.
bool check_green_l4()
{
	int i,j,l,r,A,B;
	for (i=1;i<=k;i++)
	  for (j=1;j<=k;j++)
	    for (l=1;l<=k;l++)
	      for (r=1;r<=k;r++)
	      {
	      	A=(a[i]+a[l]-2*a[j]+2*p)%p;
			B=(a[j]+a[r]-2*a[l]+2*p)%p;
	        bool flag=0;
	        if (((2*d-1)%p==A)||((2*d)%p==A)||((2*d+1)%p==A)) flag=1;
	        if (!flag) continue;
	        if (((2*d-1)%p==B)||((2*d)%p==B)||((2*d+1)%p==B)) return 0;
		  }
	return 1;
}

// This function applies Corollary 2.2 to check if the current coloring avoids 
// red l5.
bool check_green_l5()
{
	int i,j,l,r,s, A,B, C;
	for (i=1;i<=k;i++)
	  for (j=1;j<=k;j++)
	    for (l=1;l<=k;l++)
	      for (r=1;r<=k;r++)
	        for (s=1;s<=k;s++)
	        {
	        	A=(a[i]+a[l]-2*a[j]+2*p)%p;
	        	B=(a[j]+a[r]-2*a[l]+2*p)%p;
	        	C=(a[l]+a[s]-2*a[r]+2*p)%p;
	            bool flag=0;
	            if (((2*d-1)%p==A)||((2*d)%p==A)||((2*d+1)%p==A)) flag=1;
	            if (!flag) continue;
	            flag=0;
	            if (((2*d-1)%p==B)||((2*d)%p==B)||((2*d+1)%p==B)) flag=1;
	            if (!flag) continue;
	            if (((2*d-1)%p==C)||((2*d)%p==C)||((2*d+1)%p==C)) return 0;
			}
	return 1;
}

// This function applies Proposition 2.4 to check if the current coloring 
// avoids a long blue progression.
// Test the quadratic polynomial dx^2+(b/m)x+c.
bool checkblue (int m,int b,int c)
{
	int i,j,l0,l1,r0,r1,x;
	l0=N+1;l1=N+1;r0=-1;r1=-1;

	// Find the max and min elements in K_0. We iterate over a and aa:
	for (i=0;i<=N;i++)
	{
		x=((d*i*i*m+b*i+c)/m)%p;
		for (j=1;j<=k;j++)
		{
			if (x==a[j]) 
			{
				l0=min(l0,i);
				r0=max(r0,i);
			}
		}
		for (j=1;j<=kk;j++)
		{
			if (x==aa[j]) 
			{
				l0=min(l0,i);
				r0=max(r0,i);
			}
		}
	}

	// If K_0 is empty, return false:
	if (r0==-1) return 0;

	// Find the max and min elements in K_1:
	for (i=0;i<=N;i++)
	{
		if (i==0&&c==0) x=p-1;
		else x=((d*i*i*m+b*i+c-1)/m+p)%p;
		for (j=1;j<=k;j++)
		{
			if (x==a[j]) 
			{
				l1=min(l1,i);
				r1=max(r1,i);
			}
		}
		for (j=1;j<=kk;j++)
		{
			if (x==aa[j]) 
			{
				l1=min(l1,i);
				r1=max(r1,i);
			}
		}
	}

	// If K_0 is empty, return false:
	if (r1==-1) return 0;

	// Check the "smallest element in K_i is less or equal to the largest 
	// element in K_{1−i}" condition. If it holds, we can return true:
    if (l0<=r1&&l1<=r0) return 1;

    // Otherwise, return false:
	return 0;
}

int main()
{
	// ----------- Taking inputs ----------- 

	int i,g;
	char ch;
	printf("Enter one of 3,4,5\n");
	scanf("%d",&g);
	printf("Enter p\n");
	scanf("%d",&p);
	printf("Enter d\n");
	scanf("%d",&d);
	printf("Enter the size of S, a subset of {0,1,...,p-1}\n");
	scanf("%d",&kk);
	printf("Enter S, a subset of {0,1,...,p-1} (no comma, using a space between two elements)\n");
	for (i=1;i<=kk;i++) scanf("%d",&aa[i]);
	printf("Enter the size of T, a subset of {0,1,...,p-1}\n");
	scanf("%d",&k);
	printf("Enter S, a subset of {0,1,...,p-1} (no comma, using a space between two elements)\n");
	for (i=1;i<=k;i++) scanf("%d",&a[i]);
	printf("Enter the length of the blue progression\n");
	scanf("%d",&N);
	N--;

	// ----------- End of inputs ----------- 

	// Run the check for the small configurations in red or green:
	bool flag;
	if (g==3) flag=check_green_l3();
	if (g==4) flag=check_green_l4();
	if (g==5) flag=check_green_l5();
	if (flag) flag=check_red_l3();

	// Run the check for the large progression in blue:
	for (int m=1;m<=2*N+1;m++)
	{
	  for (int b=0;b<=m*p;b++)
	  {
	    for (int c=0;c<=m*p;c++)
	    {
	      if (!checkblue(m,b,c))
	      {
	    	flag=0;
	    	break;
		  }
		if (flag==0) break;
        }
     	if (flag==0) break;
      }
      if (flag==0) break;
    }

    // Print the results:
    if (flag) 
    {
    	printf("The given coloring shows that E^n does not imply (l_3, l_%d, l_%d)\n", g, N+1);
    }
    else
    {
    	printf("The given coloring is not sufficient to show that E^n does not imply (l_3, l_%d, l_%d)\n", g, N+1);
	}
    
}


==> anc/code3.cpp <==
#include<cstdio>
using namespace std;

// - The array a is the set S from the paper.
// - The array sq is the set of squares mod p.
// - lambda is a quadratic non-residue modulo p
// - p is the base, named equivelently.
// - k is the size of S
int a[100],sq[100],lambda,p,k;

// Check if (Fp)^2+c intersects with S
bool checksq (int c)
{
	int i,j;
	for (i=0;i<=(p-1)/2;i++)
	{
		int x=(sq[i]+c)%p;
		for (j=1;j<=k;j++)
		{
			if (x==a[j]) return 0;
		}
	}
	return 1;
}

// Check if lambda(Fp)^2+c intersects with S
bool checknsq (int c)
{
	int i,j;
	for (i=0;i<=(p-1)/2;i++)
	{
		int x=(sq[i]*lambda+c)%p;
		for (j=1;j<=k;j++)
		{
			if (x==a[j]) return 0;
		}
	}
	return 1;
}

int main()
{
	// ----------- Taking inputs ----------- 

	int i;
	printf("Enter an odd prime number p\n");
	scanf("%d",&p);
	printf("Enter the size of S, a subset of {0,1,...,p-1}\n");
	scanf("%d",&k);
	printf("Enter S, a subset of {0,1,...,p-1} (no comma, using a space between two elements)\n");
	for (i=1;i<=k;i++) scanf("%d",&a[i]);

	// ----------- End of inputs ----------- 

	// Record the squares modulo p:
	for (i=0;i<=(p-1)/2;i++) sq[i]=i*i%p;

	// Find lambda, a quadratic non-residue modulo p:
	lambda=2;
	while (1)
	{
		bool ff=1;
		for (i=1;i<=(p-1)/2;i++)
		{
			if (sq[i]==lambda) ff=0;
		}
		if (ff=1) break;
		lambda++;
	}

	// Check if the translates intersect S:
	bool flag=1;
	for (int c=0;c<=p-1;c++)
	{
		if (checksq(c)) flag=0;
		if (checknsq(c)) flag=0;
	}

	// Print the results:
	if (flag==1) 
	{
		printf("b(Fp^2)+c intersects with S for all b in Fp^* and c in Fp");
	}
	else
	{
		printf("b(Fp^2)+c does not intersect with S for some b in Fp^* and c in Fp");
	}
}

